TOVAC: Tele-operated Vehicle Admission Control and Routing

Tele-operated Driving (ToD) is a challenging use case for mobile network operators. Video captured by the built-in vehicle cameras must be streamed meeting a latency requirement of 5 ms with a 99.999% reliability. Although 5G offers high bandwidth, ultra-low latencies and high reliability; ToD service requirements are violated due to bad channel conditions. Ignoring the channel state may lead to over-estimate the number of ToD vehicles that can meet the service requirements, hence comprising the vehicle security. To fill this gap, in this letter we propose TOVAC, an algorithm that guarantees ToD service requirements by taking adequate admission control and routing decisions. This is achieved by using a channel-based capacity graph that determines the maximum number of vehicles that can be tele-operated in any road section. We evaluate TOVAC considering cellular deployments from Turin and show that, unlike a state of the art solution, TOVAC guarantees the ToD service requirements.

==> spectral_efficiency.py <==
Python 3.10.9 (main, Dec  7 2022, 00:00:00) [GCC 12.2.1 20221121 (Red Hat 12.2.1-4)] on linux
Type "help", "copyright", "credits" or "license" for more information.
>>> from scipy import stats.invgauss as Q
  File "<stdin>", line 1
    from scipy import stats.invgauss as Q
                           ^
SyntaxError: invalid syntax
>>> import scipy.stats.invgauss as Q
Traceback (most recent call last):
  File "<stdin>", line 1, in <module>
ModuleNotFoundError: No module named 'scipy.stats.invgauss'
>>> import scipy
>>> from scipy import stats.invgauss a sQ
  File "<stdin>", line 1
    from scipy import stats.invgauss a sQ
                           ^
SyntaxError: invalid syntax
>>> from scipy import stats.invgauss as Q
  File "<stdin>", line 1
    from scipy import stats.invgauss as Q
                           ^
SyntaxError: invalid syntax
>>> 
>>> 
>>> 
>>> 
>>> from scipy import stats
>>> import stats .invgauss as Q
Traceback (most recent call last):
  File "<stdin>", line 1, in <module>
ModuleNotFoundError: No module named 'stats'
>>> import stats.invgauss as Q
Traceback (most recent call last):
  File "<stdin>", line 1, in <module>
ModuleNotFoundError: No module named 'stats'
>>> 
>>> 
>>> 
>>> Q = stats.invgauss
>>> 
>>> 
>>> 
>>> Q
<scipy.stats._continuous_distns.invgauss_gen object at 0x7f7607e5e3b0>
>>> 
>>> 
>>> Q
<scipy.stats._continuous_distns.invgauss_gen object at 0x7f7607e5e3b0>
>>> 
>>> 
>>> 
>>> 
>>> import math
>>> 
>>> 
>>> 
>>> math.e
2.718281828459045
>>> 
>>> 
>>> 
>>> 
>>> 
>>> 
>>> 
>>> log
Traceback (most recent call last):
  File "<stdin>", line 1, in <module>
NameError: name 'log' is not defined
>>> math.log
<built-in function log>
>>> 
>>> 
>>> 
>>> e = math.e
>>> e
2.718281828459045
>>> n=168
>>> eps = 0.001
>>> 
>>> 
>>> 
>>> 
>>> log
Traceback (most recent call last):
  File "<stdin>", line 1, in <module>
NameError: name 'log' is not defined
>>> math.log(3,2)
1.5849625007211563
>>> log2 = lambda x: math.log(x,2)
>>> 
>>> 
>>> 
>>> 
>>> 
>>> se = lambda x: log2(1+x) - math.sqrt( (1-1/(1+x)**2) / 168 ) * Q(eps) 
>>> se = lambda x: log2(1+x) - math.sqrt( (1-1/(1+x)**2) / 168 ) * Q(eps) * log2(e)
>>> 
>>> 
>>> se
<function <lambda> at 0x7f760f72ce50>
>>> [se(g) for f in range(-2,20)
... ]
Traceback (most recent call last):
  File "<stdin>", line 1, in <module>
  File "<stdin>", line 1, in <listcomp>
NameError: name 'g' is not defined
>>> [se(g) for g in range(-2,20)]
Traceback (most recent call last):
  File "<stdin>", line 1, in <module>
  File "<stdin>", line 1, in <listcomp>
  File "<stdin>", line 1, in <lambda>
  File "<stdin>", line 1, in <lambda>
ValueError: math domain error
>>> log2(1+-2)
Traceback (most recent call last):
  File "<stdin>", line 1, in <module>
  File "<stdin>", line 1, in <lambda>
ValueError: math domain error
>>> log2(1-2)
Traceback (most recent call last):
  File "<stdin>", line 1, in <module>
  File "<stdin>", line 1, in <lambda>
ValueError: math domain error
>>> 
>>> [se(g) for g in range(0,20)]
Traceback (most recent call last):
  File "<stdin>", line 1, in <module>
  File "<stdin>", line 1, in <listcomp>
  File "<stdin>", line 1, in <lambda>
TypeError: unsupported operand type(s) for *: 'float' and 'rv_frozen'
>>> 
>>> 
>>> se = lambda x: log2(1+x) - math.sqrt( (1-1/(1+x)**2) / 168 ) * Q(eps) * log2(e)
>>> log2(1+0)
0.0
>>> log(2)
Traceback (most recent call last):
  File "<stdin>", line 1, in <module>
NameError: name 'log' is not defined. Did you mean: 'log2'?
>>> log2(4)
2.0
>>> log2(e)
1.4426950408889634
>>> Q(168)
<scipy.stats._distn_infrastructure.rv_frozen object at 0x7f760f706890>
>>> Q
<scipy.stats._continuous_distns.invgauss_gen object at 0x7f7607e5e3b0>
>>> rv = invgauss(mu)
Traceback (most recent call last):
  File "<stdin>", line 1, in <module>
NameError: name 'invgauss' is not defined
>>> 
>>> 
>>> 
>>> 
>>> 
>>> 
>>> 
>>> 
>>> 
>>> 
>>> 
>>> import scipy.special.erfinv
Traceback (most recent call last):
  File "<stdin>", line 1, in <module>
ModuleNotFoundError: No module named 'scipy.special.erfinv'
>>> import scipy.special
>>> from scipy.special import erfinv
>>> 
>>> 
>>> 
>>> 
>>> 
>>> erfinv
<ufunc 'erfinv'>
>>> Q = lambda y: math.sqrt(2) * erfinv(1-2y)
  File "<stdin>", line 1
    Q = lambda y: math.sqrt(2) * erfinv(1-2y)
                                          ^
SyntaxError: invalid decimal literal
>>> Q = lambda y: math.sqrt(2) * erfinv(1-2*y)
>>> 
>>> 
>>> Q(eps)
3.0902323061678136
>>> 
>>> 
>>> 
>>> 
>>> se = lambda x: log2(1+x) - math.sqrt( (1-1/(1+x)**2) / 168 ) * Q(eps) * log2(e)
>>> 
>>> 
>>> 
>>> 
>>> se(20)
4.048745179878961
>>> se(1)
0.7021197852680008
>>> se(2)
1.2606715982482308
>>> se(3)
1.6669597953535078
>>> se(4)
1.9849151031780798
>>> se(5)
2.2458109568864595
>>> se(6)
2.4669203909353197
>>> se(10)
3.1168934555634213
>>> se(20)
4.048745179878961
>>> se(25)
4.356731778065709
>>> 
>>> 
>>> 
>>> 
>>> 
>>> prbs = lambda s,m: 1500*8 / (0.001/2**m * 12 * 2**m * 15 * s )
>>> 
>>> prbs(5.55, 0)
12012.012012012014
>>> 1500 * 8
12000
>>> 0.001*12*15*5
0.8999999999999999
>>> 
>>> 
>>> 
>>> 
>>> prbs = lambda s,m: 1500*8 / (0.001/2**m * 12 * 2**m * 15*1000 * s )
>>> prbs(5.55, 0)
12.012012012012011
>>> prbs(5.55, 1)
12.012012012012011
>>> prbs(5.55, 2)
12.012012012012011
>>> prbs(0.15, 2)
444.44444444444446
>>> prbs(1.47, 2)
45.35147392290249
>>> 273 / prbs(1.47, 2)
6.01965
>>> se(15)
3.656710014666298


